Geometry of isolated horizons

While the formalism of isolated horizons is known for some time, only quite recently the near horizon solution of Einstein's equations has been found in the Bondi-like coordinates by Krishnan in 2012. In this framework, the space-time is regarded as the characteristic initial value problem with the initial data given on the horizon and another null hypersurface. It is not clear, however, what initial data reproduce the simplest physically relevant black hole solution, namely that of Kerr-Newman which describes stationary, axisymmetric black hole with charge. Moreover, Krishnan's construction employs the non-twisting null geodesic congruence and the tetrad which is parallelly propagated along this congruence. While the existence of such tetrad can be easily established in general, its explicit form can be very difficult to find and, in fact it has not been provided for the Kerr-Newman metric. The goal of this thesis was to fill this gap and provide a full description of the Kerr-Newman metric in the framework of isolated horizons. In the theoretical part of the thesis we review the spinor and Newman-Penrose formalism, basic geometry of isolated horizons and then present our results. Thesis is complemented by several appendices.

==> chapters/appendix_3/epss/export.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     14309,        406]
NotebookOptionsPosition[     12813,        353]
NotebookOutlinePosition[     13694,        383]
CellTagsIndexPosition[     13651,        380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Exit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.674369490107027*^9, 3.674369491850589*^9}}],

Cell[BoxData[
 RowBox[{"Import", "[", 
  "\"\<https://raw.githubusercontent.com/jkuczm/MathematicaCellsToTeX/master/\
NoInstall.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.674367233012663*^9, 3.6743672330241957`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cells", "=", 
   RowBox[{"NotebookImport", "[", 
    RowBox[{"\"\<series-attempt3-to-latex.nb\>\"", ",", 
     RowBox[{"_", "\[Rule]", " ", "\"\<Cell\>\""}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.674371014030011*^9, 3.674371016215465*^9}, {
   3.6743712401802692`*^9, 3.67437125536836*^9}, 3.6743712873645363`*^9, {
   3.674371436679996*^9, 3.674371437670268*^9}, {3.67437149048939*^9, 
   3.674371496816684*^9}, {3.674371740013002*^9, 3.674371751171357*^9}, {
   3.674371872937373*^9, 3.674371906096381*^9}, {3.674372356637413*^9, 
   3.6743723567926817`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nb2", "=", 
    RowBox[{"CreateDocument", "[", 
     RowBox[{"cells", ",", 
      RowBox[{"WindowSize", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Scaled", "[", "0.7", "]"}], ",", 
         RowBox[{"Scaled", "[", "1", "]"}]}], "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Swich", " ", "off", " ", "auto", " ", "deleting", " ", "of", " ", 
     "labels"}], ",", 
    RowBox[{
    "so", " ", "that", " ", "we", " ", "can", " ", "extract", " ", "some", 
     " ", "data", " ", "from", " ", 
     RowBox[{"them", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CurrentValue", "[", 
    RowBox[{"nbObj", ",", "CellLabelAutoDelete"}], "]"}], "=", "False"}], 
  ";"}]}], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.6743698642312107`*^9, 3.6743699096520777`*^9}, 
   3.674370080105404*^9, {3.6743705413165092`*^9, 3.674370548709406*^9}, {
   3.674370589920847*^9, 3.674370612350445*^9}, {3.6743706946624928`*^9, 
   3.674370709897932*^9}, {3.674370995361274*^9, 3.674371007254168*^9}, {
   3.6743718201234617`*^9, 3.6743718218729258`*^9}},
 CellLabel->"In[23]:="],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{"CellToTeX", ",", 
    RowBox[{"\"\<CurrentCellIndex\>\"", "\[Rule]", "Automatic"}]}], "]"}], 
  ";"}], "\n", 
 RowBox[{"ExportString", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"NotebookGet", "[", "nb2", "]"}], "/.", 
    RowBox[{
     RowBox[{"cell", ":", 
      RowBox[{"Cell", "[", 
       RowBox[{"_", ",", "__"}], "]"}]}], "\[RuleDelayed]", 
     RowBox[{"Cell", "[", 
      RowBox[{
       RowBox[{"CellToTeX", "[", "cell", "]"}], ",", "\"\<Final\>\""}], 
      "]"}]}]}], ",", "\"\<TeX\>\"", ",", 
   RowBox[{"\"\<FullDocument\>\"", "\[Rule]", "False"}], ",", 
   RowBox[{"\"\<ConversionRules\>\"", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Final\>\"", "\[Rule]", "Identity"}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.674369942255907*^9, 3.6743699473549623`*^9}, {
  3.6743713063074636`*^9, 3.674371307174018*^9}, {3.6743713416825323`*^9, 
  3.674371344476069*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"max", "=", 
  RowBox[{"Length", "[", "cells", "]"}]}]], "Input",
 CellChangeTimes->{{3.674378511114438*^9, 3.6743785773943987`*^9}, {
  3.674378700614966*^9, 3.6743787282902946`*^9}, {3.674378773451406*^9, 
  3.674378824727385*^9}}],

Cell[BoxData["97"], "Output",
 CellChangeTimes->{3.674378826656925*^9, 3.67496961841261*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", "1"}], ",", 
   RowBox[{"i", "<", 
    RowBox[{"max", "+", "1"}]}], ",", 
   RowBox[{"i", "++"}], ",", 
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"\"\<cell\>\"", "<>", 
      RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<.pdf\>\""}], ",", 
     RowBox[{"Append", "[", 
      RowBox[{
       RowBox[{
       "cells", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
       RowBox[{"PageWidth", "\[Rule]", "600"}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.674378511114438*^9, 3.6743785773943987`*^9}, {
   3.674378700614966*^9, 3.6743787282902946`*^9}, {3.674378773451406*^9, 
   3.67437883417883*^9}, {3.674379267171768*^9, 3.6743792777430143`*^9}, {
   3.674379337737549*^9, 3.674379353919711*^9}, 3.674379443710743*^9, 
   3.674379570584001*^9, {3.674379627020739*^9, 3.6743796275161867`*^9}, {
   3.674396685366426*^9, 3.674396688050418*^9}, {3.6743974220904284`*^9, 
   3.674397427506229*^9}, {3.6743994555540257`*^9, 3.6743994623415422`*^9}, 
   3.674400248491316*^9, {3.6744049415590267`*^9, 3.674404941683415*^9}, {
   3.674408288132781*^9, 3.674408292612609*^9}, 3.67440844261753*^9, {
   3.674409545711958*^9, 3.6744095932628593`*^9}, {3.674877554381899*^9, 
   3.6748776212280397`*^9}, {3.674877977909651*^9, 3.674877997126712*^9}, {
   3.6748780500369387`*^9, 3.6748780565099573`*^9}, {3.674878179847045*^9, 
   3.674878180236582*^9}, {3.6748782108878717`*^9, 3.6748782329527597`*^9}, {
   3.674969622879634*^9, 3.67496962478891*^9}}],

Cell[BoxData[
 RowBox[{"cells", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.674379740682271*^9, 3.6743797428913507`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cell", "[", 
  RowBox[{
   RowBox[{"BoxData", "[", 
    RowBox[{"RowBox", "[", 
     RowBox[{"{", 
      RowBox[{"\"\<Exit\>\"", ",", "\"\<[\>\"", ",", "\"\<]\>\""}], "}"}], 
     "]"}], "]"}], ",", "\"\<Input\>\"", ",", 
   RowBox[{"CellSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"50", ",", "100"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.674379992159494*^9, 3.6743800760937567`*^9}, {
  3.674396260301531*^9, 3.674396283581945*^9}}],

Cell[BoxData[
 RowBox[{"Cell", "[", 
  RowBox[{
   RowBox[{"BoxData", "[", 
    RowBox[{"RowBox", "[", 
     RowBox[{"{", 
      RowBox[{"\<\"Exit\"\>", ",", "\<\"[\"\>", ",", "\<\"]\"\>"}], "}"}], 
     "]"}], "]"}], ",", "\<\"Input\"\>", ",", 
   RowBox[{"CellSize", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"50", ",", "100"}], "}"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.674380053592433*^9, 3.674380076644943*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayForm", "[", 
  RowBox[{"cells", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.674399411192874*^9, 3.674399421942462*^9}, {
  3.674399609160111*^9, 3.674399626991428*^9}}],

Cell[BoxData[
 TagBox[Cell[BoxData[{
   RowBox[{
    RowBox[{"Kerr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]2", "\[Rule]", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ",", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{
         SuperscriptBox["r", "2"], "-", 
         RowBox[{"2", " ", "M", " ", "r"}], "+", 
         SuperscriptBox["a", "2"], "+", 
         SuperscriptBox["Q", "2"]}]}], ",", 
       RowBox[{"\[CapitalSigma]2", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalDelta]", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], "2"]}], ")"}]}]}]}], "}"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"Kerralt", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]2", "\[Rule]", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         RowBox[{
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ",", 
       RowBox[{"\[CapitalSigma]2", "\[Rule]", 
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], "2"]}], ")"}]}]}]}], "}"}]}],
     ";"}], "\n", 
   RowBox[{
    RowBox[{"horizon", "=", 
     RowBox[{"{", 
      RowBox[{"rp", "\[Rule]", 
       RowBox[{"M", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["a", "2"], "-", 
          SuperscriptBox["Q", "2"]}]]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"\[CapitalSigma]rule", "=", 
     RowBox[{"{", 
      RowBox[{"\[CapitalSigma]2", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["r", "2"], "+", 
           SuperscriptBox["a", "2"]}], ")"}], " ", "\[Rho]2"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], "}"}]}], ";"}], 
  "\n", 
   RowBox[{
    RowBox[{"gd", "=", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"2", " ", "M", " ", "r"}], "-", 
             SuperscriptBox["Q", "2"]}], "\[Rho]2"]}], ",", 
          RowBox[{"-", "1"}], ",", "0", ",", 
          FractionBox[
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M", " ", "r"}], "-", 
              SuperscriptBox["Q", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[Rho]2"]}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
          RowBox[{"a", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"-", "\[Rho]2"}], ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          FractionBox[
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "M", " ", "r"}], "-", 
              SuperscriptBox["Q", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[Rho]2"], ",", 
          RowBox[{"a", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", "0", ",", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{"\[CapitalSigma]2", " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[Rho]2"]}]}], 
         "}"}]}], "}"}], "//.", "\[VeryThinSpace]", "Kerr"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"gu", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Inverse", "[", "gd", "]"}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"xu", "=", 
     RowBox[{"{", 
      RowBox[{"v", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], ";"}],
   "\n", 
   RowBox[{
    RowBox[{"Horizon", "[", "x_", "]"}], ":=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"x", "/.", "\[VeryThinSpace]", 
      RowBox[{"r", "\[Rule]", 
       RowBox[{"M", "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["M", "2"], "-", 
          SuperscriptBox["a", "2"]}]]}]}]}], "]"}]}]}], "Input",
   InitializationCell->True,
   CellChangeTimes->{{3.67282382364859*^9, 3.672823825670834*^9}, {
     3.67282434687679*^9, 3.6728243472957*^9}, {3.673934277059435*^9, 
     3.673934303713913*^9}, {3.673934361093721*^9, 3.673934418200549*^9}, {
     3.673934465243821*^9, 3.673934484292149*^9}, 3.673934666971208*^9, {
     3.673935135103489*^9, 3.673935140609824*^9}, {3.6739352381582108`*^9, 
     3.673935286921796*^9}, {3.6739353208238373`*^9, 
     3.6739353245992937`*^9}, {3.673935549889387*^9, 3.67393555028019*^9}, {
     3.673935897187426*^9, 3.673935910264369*^9}, {3.673935968316028*^9, 
     3.673935968785884*^9}, 3.674365848781901*^9, 3.674366127112623*^9}],
  DisplayForm]], "Output",
 CellChangeTimes->{3.674399422673778*^9}]
}, Open  ]]
},
WindowSize->{1600, 846},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->"",
"PrintCellBrackets"->False,
"PrintMultipleHorizontalPages"->False,
"PrintRegistrationMarks"->False,
"PrintingMargins"->{{54, 54}, {72, 72}}},
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData[All]]}, Visible -> False, FrontEndVersion -> 
  "10.4 for Linux x86 (64-bit) (April 11, 2016)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 118, 2, 32, "Input"],
Cell[521, 17, 220, 4, 32, "Input"],
Cell[744, 23, 610, 12, 32, "Input"],
Cell[1357, 37, 1210, 31, 77, "Input"],
Cell[2570, 70, 958, 25, 55, "Input"],
Cell[CellGroupData[{
Cell[3553, 99, 256, 5, 32, "Input"],
Cell[3812, 106, 92, 1, 32, "Output"]
}, Open  ]],
Cell[3919, 110, 1559, 30, 32, "Input"],
Cell[5481, 142, 149, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[5655, 149, 476, 12, 32, "Input"],
Cell[6134, 163, 426, 11, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6597, 179, 235, 5, 32, "Input"],
Cell[6835, 186, 5962, 164, 250, "Output"]
}, Open  ]]
}
]
*)



==> chapters/appendix_3/epss/series-attempt3-to-latex.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    105134,       2894]
NotebookOptionsPosition[     99434,       2713]
NotebookOutlinePosition[     99768,       2728]
CellTagsIndexPosition[     99725,       2725]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Exit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.672818033591671*^9, 3.672818036542686*^9}}],

Cell[CellGroupData[{

Cell["Series of the tetrad around the horizon", "Section",
 CellChangeTimes->{{3.6742855870513773`*^9, 3.674285601899591*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<einstein-eqs.m\>\"", "]"}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.672818434850623*^9, 3.6728184527111483`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kerr", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]2", "\[Rule]", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ",", 
     RowBox[{"\[CapitalDelta]", "\[Rule]", 
      RowBox[{
       SuperscriptBox["r", "2"], "-", 
       RowBox[{"2", " ", "M", " ", "r"}], "+", 
       SuperscriptBox["a", "2"], "+", 
       SuperscriptBox["Q", "2"]}]}], ",", 
     RowBox[{"\[CapitalSigma]2", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Kerralt", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Rho]2", "\[Rule]", 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}]}], ",", 
     RowBox[{"\[CapitalSigma]2", "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], "2"]}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"horizon", "=", 
   RowBox[{"{", 
    RowBox[{"rp", "\[Rule]", 
     RowBox[{"M", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["M", "2"], "-", 
        SuperscriptBox["a", "2"], "-", 
        SuperscriptBox["Q", "2"]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalSigma]rule", "=", 
   RowBox[{"{", 
    RowBox[{"\[CapitalSigma]2", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], ")"}], " ", "\[Rho]2"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["a", "2"], " ", "M", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"gd", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "M", " ", "r"}], "-", 
           SuperscriptBox["Q", "2"]}], "\[Rho]2"]}], ",", 
        RowBox[{"-", "1"}], ",", "0", ",", 
        FractionBox[
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M", " ", "r"}], "-", 
            SuperscriptBox["Q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[Rho]2"]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "\[Rho]2"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"a", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "M", " ", "r"}], "-", 
            SuperscriptBox["Q", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[Rho]2"], ",", 
        RowBox[{"a", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[CapitalSigma]2", " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "\[Rho]2"]}]}], 
       "}"}]}], "}"}], "//.", "\[VeryThinSpace]", "Kerr"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gu", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Inverse", "[", "gd", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"xu", "=", 
   RowBox[{"{", 
    RowBox[{"v", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Horizon", "[", "x_", "]"}], ":=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"x", "/.", "\[VeryThinSpace]", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"M", "+", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["M", "2"], "-", 
        SuperscriptBox["a", "2"]}]]}]}]}], "]"}]}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.67282382364859*^9, 3.672823825670834*^9}, {
   3.67282434687679*^9, 3.6728243472957*^9}, {3.673934277059435*^9, 
   3.673934303713913*^9}, {3.673934361093721*^9, 3.673934418200549*^9}, {
   3.673934465243821*^9, 3.673934484292149*^9}, 3.673934666971208*^9, {
   3.673935135103489*^9, 3.673935140609824*^9}, {3.6739352381582108`*^9, 
   3.673935286921796*^9}, {3.6739353208238373`*^9, 3.6739353245992937`*^9}, {
   3.673935549889387*^9, 3.67393555028019*^9}, {3.673935897187426*^9, 
   3.673935910264369*^9}, {3.673935968316028*^9, 3.673935968785884*^9}, 
   3.674365848781901*^9, 3.674366127112623*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]", "=", 
   RowBox[{
    RowBox[{"Connection", "[", 
     RowBox[{"xu", ",", "gd", ",", "gu"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6728238384983463`*^9, 3.6728238509438877`*^9}}],

Cell[CellGroupData[{

Cell["Kinnersley tetrad", "Subsection",
 CellChangeTimes->{{3.672824039290052*^9, 3.67282404195362*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"luk", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["r", "2"], "+", 
         SuperscriptBox["a", "2"]}], "\[Rho]2"], ",", "0", ",", "0", ",", 
       FractionBox["a", "\[Rho]2"]}], "}"}], "//.", "Kerr"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nuk", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"muk", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"I", " ", "a", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"I", " ", "a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0", ",", "1", ",", 
       FractionBox["I", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], "}"}]}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mukcc", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], 
       RowBox[{"(", 
        RowBox[{"r", "-", 
         RowBox[{"I", " ", "a", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ")"}]}]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", "a", " ", 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", "0", ",", "1", ",", 
       FractionBox[
        RowBox[{"-", "I"}], 
        RowBox[{"Sin", "[", "\[Theta]", "]"}]]}], "}"}]}], "/.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"euk", "=", 
   RowBox[{"{", 
    RowBox[{"luk", ",", "nuk", ",", "muk", ",", "mukcc"}], "}"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.672823854520337*^9, 3.672823867585236*^9}, {
   3.6728239399614487`*^9, 3.6728240184009533`*^9}, {3.673929377268553*^9, 
   3.673929477832994*^9}, {3.673930667498995*^9, 3.6739306689637327`*^9}, {
   3.673931681587257*^9, 3.6739316904221163`*^9}, {3.6739332608370867`*^9, 
   3.673933262094955*^9}, {3.6739347612130537`*^9, 3.673934761590818*^9}, {
   3.673934998051091*^9, 3.6739350049282722`*^9}, 3.673935066825836*^9, 
   3.673935151637253*^9, {3.673935306642766*^9, 3.673935307024466*^9}, {
   3.6739358517612867`*^9, 3.673935856334795*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CheckNPTetrad", "[", 
     RowBox[{"euk", ",", 
      RowBox[{"gd", "//.", 
       RowBox[{"r", "\[Rule]", "rp"}]}]}], "]"}], "//.", "horizon"}], "//", 
   "Simplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.673934520483156*^9, 3.673934574181547*^9}, {
   3.673934837573468*^9, 3.673934872647561*^9}, 3.6739351683358707`*^9, {
   3.673935861631221*^9, 3.673935890650446*^9}, {3.6739359228014107`*^9, 
   3.6739359435692883`*^9}, 3.673935984187009*^9, 3.673936368478733*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6739345780409718`*^9, 3.673934692158926*^9, 3.673934776303808*^9, {
   3.673934852576021*^9, 3.673934875793333*^9}, 3.673935008635462*^9, 
   3.6739350769368*^9, {3.673935145227291*^9, 3.673935170371522*^9}, 
   3.673935249755319*^9, {3.673935292984405*^9, 3.6739353332212687`*^9}, {
   3.673935867725423*^9, 3.6739358732941113`*^9}, {3.673935925962583*^9, 
   3.6739359861935997`*^9}, 3.673936379186282*^9, 3.6739383539634857`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Coordinate transformation", "Subsection",
 CellChangeTimes->{{3.673929526857286*^9, 3.673929543014296*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TM", "=", 
   RowBox[{"(", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", "1", "0"},
      {
       RowBox[{"-", 
        FractionBox["a", 
         RowBox[{
          SuperscriptBox["a", "2"], "+", 
          SuperscriptBox["rp", "2"]}]]}], "0", "0", "1"}
     }], " ", ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"lut", ",", "nut", ",", "mut", ",", "mutcc"}], "}"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"TM", ".", "#"}], "&"}], "/@", 
     RowBox[{"{", 
      RowBox[{"luk", ",", "nuk", ",", "muk", ",", "mukcc"}], "}"}]}], "//.", 
    RowBox[{"r", "\[Rule]", "rp"}]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673929544813579*^9, 3.673929583139515*^9}, 
   3.6739296655738173`*^9, {3.673929795329686*^9, 3.673929796511071*^9}, {
   3.673933266579344*^9, 3.673933268854227*^9}, 3.673936285799882*^9, 
   3.67393639813361*^9, {3.673937651328022*^9, 3.673937653819214*^9}, {
   3.673937751400413*^9, 3.6739377521473846`*^9}, 3.673947046187172*^9, 
   3.673947629294305*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eut", "=", 
   RowBox[{"{", 
    RowBox[{"lut", ",", "nut", ",", "mut", ",", "mutcc"}], "}"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673929572002721*^9, 3.6739295762245693`*^9}, {
  3.673929790392455*^9, 3.673929791796298*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"gdt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Inverse", "[", "TM", "]"}], "]"}], ".", 
     RowBox[{"(", "gd", ")"}], ".", 
     RowBox[{"Inverse", "[", "TM", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gut", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "gdt", "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673929588550027*^9, 3.673929613285288*^9}, {
   3.6739296711807537`*^9, 3.6739296781664047`*^9}, {3.6739297523379297`*^9, 
   3.6739297565230227`*^9}, {3.6739299271903687`*^9, 3.673929937130684*^9}, {
   3.673930414571908*^9, 3.67393041570644*^9}, {3.67393046580814*^9, 
   3.6739304682678547`*^9}, {3.673935568963232*^9, 3.673935577549912*^9}, {
   3.6739356810034637`*^9, 3.6739357098174973`*^9}, 3.673936064433344*^9, {
   3.673936408335338*^9, 3.673936432908633*^9}, {3.6739365993625603`*^9, 
   3.673936608838204*^9}, {3.673936755389989*^9, 3.673936771107806*^9}, {
   3.673936876220914*^9, 3.673936893076016*^9}, {3.67393720752741*^9, 
   3.67393720973582*^9}, {3.673937882285266*^9, 3.6739378935955687`*^9}, {
   3.673938248666998*^9, 3.67393825298141*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CheckNPTetrad", "[", 
      RowBox[{"eut", ",", "gdt"}], "]"}], "//.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//.", "horizon"}], "//", "Simplify"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.673934520483156*^9, 3.673934574181547*^9}, {
   3.673934837573468*^9, 3.673934872647561*^9}, 3.6739351683358707`*^9, {
   3.673935370724518*^9, 3.67393537270805*^9}, {3.673936073984778*^9, 
   3.673936081449641*^9}, 3.673936351068284*^9, 3.673936459554679*^9, 
   3.673936761481389*^9, {3.673936814020615*^9, 3.673936840108691*^9}, 
   3.67393689790898*^9, {3.673936969613846*^9, 3.6739369962215652`*^9}, {
   3.6739379046941547`*^9, 3.6739379115624323`*^9}, 3.673938259463945*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.6739353768888607`*^9, 3.673935591087595*^9, 3.673935718853711*^9, 
   3.673936190461402*^9, 3.6739363099179373`*^9, 3.673936354709354*^9, 
   3.673936595659206*^9, 3.673936749577119*^9, 3.673936779894595*^9, 
   3.6739368267356*^9, {3.673936964790544*^9, 3.6739369970313597`*^9}, 
   3.673937100749774*^9, 3.67393722193425*^9, {3.6739376772220182`*^9, 
   3.6739377099172373`*^9}, {3.673937898042589*^9, 3.673937913634961*^9}, 
   3.673938261336097*^9, 3.673938356365168*^9, 3.673947647870161*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Boost", "Subsection",
 CellChangeTimes->{{3.672824046933373*^9, 3.672824052298587*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", " ", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["r", "2"], "+", 
     RowBox[{
      SuperscriptBox["a", "2"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}]}], 
    RowBox[{
     SuperscriptBox["a", "2"], "+", 
     SuperscriptBox["r", "2"]}]]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.672824058951622*^9, 3.672824089508052*^9}, 
   3.672832794277626*^9, 3.672832952816551*^9, {3.6739309032264767`*^9, 
   3.6739309256081676`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lu", " ", "=", " ", 
   RowBox[{"A", " ", "lut"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nu", " ", "=", " ", 
   RowBox[{
    SuperscriptBox["A", 
     RowBox[{"-", "1"}]], "nut"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mu", " ", "=", " ", "mut"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mucc", " ", "=", " ", "mutcc"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eu", "=", 
   RowBox[{"{", 
    RowBox[{"Lu", ",", "Nu", ",", "Mu", ",", "Mucc"}], "}"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.672824056195256*^9, 3.672824057064516*^9}, {
  3.672824295529118*^9, 3.672824321929201*^9}, {3.6739309374847727`*^9, 
  3.673930943381187*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CheckNPTetrad", "[", 
      RowBox[{"Eu", ",", "gdt"}], "]"}], "//.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//.", "horizon"}], "//", "Simplify"}],
   "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.673938407299982*^9, 3.673938407610673*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.673938376432527*^9, 3.673938408722061*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Null rotation about ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["l", "a"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.672836247712734*^9, 3.672836260584669*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhos", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Rho]", "\[Rule]", 
      RowBox[{"r", "+", 
       RowBox[{"I", " ", "a", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], ",", 
     RowBox[{
      OverscriptBox["\[Rho]", "_"], "\[Rule]", 
      RowBox[{"r", "-", 
       RowBox[{"I", " ", "a", " ", 
        RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.672836643394321*^9, 3.6728366489460993`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], 
       OverscriptBox["\[Rho]", "_"]}]], 
     RowBox[{"(", 
      RowBox[{"I", " ", "a", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}]}], "/.", "rhos"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   OverscriptBox["c", "_"], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SqrtBox["2"], "\[Rho]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "a", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ")"}]}], "/.", "rhos"}]}], 
  ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.672836510189834*^9, 3.672836572109109*^9}, {
  3.672839860928319*^9, 3.672839865715674*^9}, {3.673930965647781*^9, 
  3.673930991207183*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"luel", " ", "=", " ", "Lu"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nuel", " ", "=", " ", 
   RowBox[{"Nu", " ", "+", " ", 
    RowBox[{"c", " ", "Mu"}], " ", "+", " ", 
    RowBox[{
     OverscriptBox["c", "_"], " ", "Mucc"}], " ", "+", " ", 
    RowBox[{"c", " ", 
     OverscriptBox["c", "_"], " ", "Lu"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"muel", "=", 
   RowBox[{"Mu", "+", 
    RowBox[{
     OverscriptBox["c", "_"], "Lu"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"muelcc", "=", 
   RowBox[{"Mucc", "+", 
    RowBox[{"c", " ", "Lu"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"euel", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"luel", ",", "nuel", ",", "muel", ",", "muelcc"}], "}"}], "/.", 
     "rhos"}], "//", "Simplify"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.672836573901362*^9, 3.6728366538278017`*^9}, {
  3.673931029186846*^9, 3.673931031453616*^9}, {3.673931555090616*^9, 
  3.67393157757738*^9}, {3.67394565484658*^9, 3.673945661554771*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"CheckNPTetrad", "[", 
      RowBox[{"euel", ",", "gdt"}], "]"}], "//.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//.", "horizon"}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.6739310144806423`*^9, 3.67393101831876*^9}, 
   3.6739315861032743`*^9, {3.6739383988093033`*^9, 3.673938414789394*^9}, {
   3.6739385494628153`*^9, 3.673938550265605*^9}, 3.6739457211570883`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "0", "0"},
     {"1", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6739310186355047`*^9, 3.6739310356334887`*^9}, 
   3.673931586678563*^9, {3.673938400052682*^9, 3.673938423419681*^9}, 
   3.6739385630975657`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lu0", "=", 
   RowBox[{
    RowBox[{"luel", "/.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nu0", "=", 
   RowBox[{
    RowBox[{"nuel", "/.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mu0", "=", 
   RowBox[{
    RowBox[{"muel", "/.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mu0cc", "=", 
   RowBox[{
    RowBox[{"muelcc", "/.", 
     RowBox[{"r", "\[Rule]", "rp"}]}], "//", "Simplify"}]}], ";"}]}], "Input",\

 InitializationCell->True,
 CellChangeTimes->{{3.673931433867568*^9, 3.673931440627182*^9}, {
  3.673931629029043*^9, 3.673931663309836*^9}, {3.673945639593286*^9, 
  3.673945642055468*^9}, {3.673947522268148*^9, 3.673947523842523*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lu", "=", 
   RowBox[{"lu0", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "rp"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lu1v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu1r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu1\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu1\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "2"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lu2v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu2r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu2\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu2\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "3"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lu3v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu3r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu3\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu3\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"r", ",", "rp"}], "]"}], "4"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nu", "=", 
   RowBox[{"nu0", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "rp"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nu1v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu1r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu1\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu1\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "2"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nu2v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu2r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu2\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu2\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "3"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nu3v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu3r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu3\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu3\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"r", ",", "rp"}], "]"}], "4"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mu", "=", 
   RowBox[{"mu0", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "rp"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu1v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "2"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu2v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "3"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu3v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"r", ",", "rp"}], "]"}], "4"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mucc", "=", 
   RowBox[{"mu0cc", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"r", "-", "rp"}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu1vcc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1rcc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1\[Theta]cc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1\[Phi]cc", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "2"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu2vcc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2rcc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2\[Theta]cc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2\[Phi]cc", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"r", "-", "rp"}], ")"}], "3"], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu3vcc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3rcc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3\[Theta]cc", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3\[Phi]cc", "[", "\[Theta]", "]"}]}], "}"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"r", ",", "rp"}], "]"}], "4"]}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673931675273258*^9, 3.6739316754094343`*^9}, {
   3.673933374173571*^9, 3.673933400424964*^9}, {3.673933485827601*^9, 
   3.673933528563555*^9}, {3.673955220184434*^9, 3.673955305606933*^9}, {
   3.6741049613382587`*^9, 3.674105028629274*^9}, {3.674105073335575*^9, 
   3.674105152266472*^9}, {3.674210853887488*^9, 3.6742109482560883`*^9}, {
   3.6742215286598387`*^9, 3.674221648142149*^9}, 3.674221750357793*^9, {
   3.674221816297739*^9, 3.674221836095274*^9}, {3.67422193566252*^9, 
   3.674221987809785*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalGamma]t", "=", 
   RowBox[{
    RowBox[{"Connection", "[", 
     RowBox[{"xu", ",", "gdt", ",", "gut"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673933695291363*^9, 3.673933696879818*^9}, 
   3.673933745842011*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovderlu", "=", 
   RowBox[{"nu", ".", 
    RowBox[{"CovariantDerivativeU", "[", 
     RowBox[{"lu", ",", "xu", ",", "\[CapitalGamma]t"}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673933560698596*^9, 3.673933606991913*^9}, 
   3.673933768148925*^9, {3.6739464375954227`*^9, 3.673946442624432*^9}, 
   3.673947006858556*^9, {3.673947736105736*^9, 3.673947768580913*^9}, {
   3.6741057649850683`*^9, 3.674105786442017*^9}, {3.674108993150486*^9, 
   3.6741090045372868`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdernu", "=", 
   RowBox[{"nu", ".", 
    RowBox[{"CovariantDerivativeU", "[", 
     RowBox[{"nu", ",", "xu", ",", "\[CapitalGamma]t"}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673933560698596*^9, 3.673933606991913*^9}, 
   3.673933768148925*^9, {3.6739464375954227`*^9, 3.673946442624432*^9}, 
   3.673947006858556*^9, {3.673947736105736*^9, 3.673947760084655*^9}, {
   3.674105775585889*^9, 3.6741057923271713`*^9}, {3.674108997206979*^9, 
   3.674109009337474*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdermu", "=", 
   RowBox[{"nu", ".", 
    RowBox[{"CovariantDerivativeU", "[", 
     RowBox[{"mu", ",", "xu", ",", "\[CapitalGamma]t"}], "]"}]}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.673933560698596*^9, 3.673933606991913*^9}, 
   3.673933768148925*^9, {3.6739464375954227`*^9, 3.673946442624432*^9}, 
   3.673947006858556*^9, {3.673947736105736*^9, 3.67394777308149*^9}, {
   3.674105778773451*^9, 3.674105794838538*^9}, {3.67410900041343*^9, 
   3.674109013357779*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["First order", "Subsection",
 CellChangeTimes->{{3.674116669111416*^9, 3.674116674021316*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["n", 
    RowBox[{"(", "1", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.6741104087089157`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdernu0", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"kovdernu", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rp", ",", "0"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674044451863605*^9, 3.6740445329886827`*^9}, 
   3.674045039739718*^9, {3.674065586246583*^9, 3.6740656086926394`*^9}, {
   3.674068228847926*^9, 3.674068229754088*^9}, {3.674109274899518*^9, 
   3.6741092992425203`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprnu0", "=", 
   RowBox[{"kovdernu0", "/.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674046011506247*^9, 3.674046037059017*^9}, {
   3.6740663328081503`*^9, 3.674066364514694*^9}, 3.674068236637542*^9, {
   3.6741090825317507`*^9, 3.6741090855861*^9}, {3.674109180696142*^9, 
   3.674109182477481*^9}, 3.674221462688363*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solnu1", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprnu0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu0", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu0", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu0", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nu1v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu1r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu1\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu1\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6741097836968946`*^9, 3.67410984394471*^9}, {
  3.674222103256569*^9, 3.67422211264572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solnu1s", "=", 
   RowBox[{"solnu1", "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674109859533346*^9, 3.67410988576466*^9}, {
   3.674109936410047*^9, 3.674109940918075*^9}, 3.674109986728664*^9, 
   3.674145334494389*^9, {3.674221158435026*^9, 3.6742211598509417`*^9}, {
   3.674221449346889*^9, 3.6742214601689253`*^9}, 3.674222081068646*^9, 
   3.674222748815792*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["l", 
    RowBox[{"(", "1", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.674110419500917*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovderlu0", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"kovderlu", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rp", ",", "0"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
  3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
  3.674110449734572*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprlu0", "=", 
   RowBox[{"kovderlu0", "/.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
   3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
   3.674110471431012*^9}, 3.6742214288223963`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sollu1", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprlu0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu0", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu0", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu0", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lu1v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu1r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu1\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu1\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
  3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
  3.67411049689322*^9}, {3.674222698018126*^9, 3.674222702865901*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sollu1s", "=", 
   RowBox[{
    RowBox[{"sollu1", "/.", 
     RowBox[{"solnu1s", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
   3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
   3.6741104599964533`*^9}, {3.674110536053606*^9, 3.674110571927505*^9}, 
   3.6741453295164537`*^9, 3.674221172379396*^9, 3.67422142320109*^9, {
   3.674222735302082*^9, 3.67422273856312*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", 
    RowBox[{"(", "1", ")"}], "a"], TraditionalForm]]]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.674110419500917*^9}, {3.674110607270219*^9, 
  3.674110607270369*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdermu0", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"kovdermu", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rp", ",", "0"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
  3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
  3.674110449734572*^9}, {3.674110611409616*^9, 3.674110615241118*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprmu0", "=", 
   RowBox[{"kovdermu0", "/.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
   3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
   3.674110471431012*^9}, {3.674110619682148*^9, 3.674110621883752*^9}, 
   3.674116402163602*^9, 3.674221410321577*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu1", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprmu0", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu0", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu0", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu0", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu1v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu1\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
  3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
  3.67411049689322*^9}, {3.674110628347237*^9, 3.674110644612465*^9}, {
  3.674222768176653*^9, 3.6742227727760468`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu1s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"solmu1", "/.", 
      RowBox[{"solnu1s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"sollu1s", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.67410926045993*^9, 3.674109263646339*^9}, {
   3.674110267269218*^9, 3.6741103027107267`*^9}, {3.674110437106731*^9, 
   3.6741104599964533`*^9}, {3.674110536053606*^9, 3.674110571927505*^9}, {
   3.6741106571966753`*^9, 3.674110671183834*^9}, {3.6741163536670647`*^9, 
   3.674116355943375*^9}, 3.674145326159855*^9, 3.674221179372086*^9, 
   3.6742214085541286`*^9, {3.6742227785629253`*^9, 3.674222783769373*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second order", "Subsection",
 CellChangeTimes->{{3.674116682512055*^9, 3.674116685316187*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["n", 
    RowBox[{"(", "2", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.6741104087089157`*^9}, {3.6741180863324223`*^9, 
  3.674118086332659*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdernu1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"kovdernu", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rp", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"r", "-", "rp"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674044451863605*^9, 3.6740445329886827`*^9}, 
   3.674045039739718*^9, {3.674065586246583*^9, 3.6740656086926394`*^9}, {
   3.674068228847926*^9, 3.674068229754088*^9}, {3.674109274899518*^9, 
   3.6741092992425203`*^9}, {3.674116704223937*^9, 3.674116709314639*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprnu1", "=", 
   RowBox[{"kovdernu1", "//.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674046011506247*^9, 3.674046037059017*^9}, {
   3.6740663328081503`*^9, 3.674066364514694*^9}, 3.674068236637542*^9, {
   3.6741090825317507`*^9, 3.6741090855861*^9}, {3.674109180696142*^9, 
   3.674109182477481*^9}, {3.674116731331951*^9, 3.674116744385468*^9}, {
   3.674116777603943*^9, 3.674116808383931*^9}, 3.674221394152563*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solnu2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprnu1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu1", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu1", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nu2v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu2r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu2\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu2\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6741097836968946`*^9, 3.67410984394471*^9}, {
  3.6741168245741262`*^9, 3.674116839523775*^9}, {3.674222815432723*^9, 
  3.6742228214804163`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solnu2s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"solnu2", "/.", 
       RowBox[{"solnu1s", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"sollu1s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"solmu1s", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.674109859533346*^9, 3.67410988576466*^9}, {
   3.674109936410047*^9, 3.674109940918075*^9}, 3.674109986728664*^9, {
   3.674116843420474*^9, 3.674116859513612*^9}, 3.674145320555036*^9, 
   3.674221189074876*^9, 3.674221391013358*^9, {3.6742228263981524`*^9, 
   3.674222836056254*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["l", 
    RowBox[{"(", "2", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.6741104087089157`*^9}, {3.674118081784379*^9, 
  3.674118089675211*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovderlu1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"kovderlu", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rp", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"r", "-", "rp"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674044451863605*^9, 3.6740445329886827`*^9}, 
   3.674045039739718*^9, {3.674065586246583*^9, 3.6740656086926394`*^9}, {
   3.674068228847926*^9, 3.674068229754088*^9}, {3.674109274899518*^9, 
   3.6741092992425203`*^9}, {3.674116704223937*^9, 3.674116709314639*^9}, {
   3.674118093705448*^9, 3.6741180967171183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprlu1", "=", 
   RowBox[{"kovderlu1", "//.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674046011506247*^9, 3.674046037059017*^9}, {
   3.6740663328081503`*^9, 3.674066364514694*^9}, 3.674068236637542*^9, {
   3.6741090825317507`*^9, 3.6741090855861*^9}, {3.674109180696142*^9, 
   3.674109182477481*^9}, {3.674116731331951*^9, 3.674116744385468*^9}, {
   3.674116777603943*^9, 3.674116808383931*^9}, {3.674118100438233*^9, 
   3.67411810266401*^9}, {3.674118146153173*^9, 3.6741181485360813`*^9}, 
   3.67422136708302*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sollu2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprlu1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu1", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu1", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lu2v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu2r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu2\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu2\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6741097836968946`*^9, 3.67410984394471*^9}, {
  3.6741168245741262`*^9, 3.674116839523775*^9}, {3.674118110383634*^9, 
  3.6741181348218737`*^9}, {3.674222866237117*^9, 3.6742228702840567`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sollu2s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"sollu2", "/.", 
        RowBox[{"solnu1s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"sollu1s", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"solmu1s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"solnu2s", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.674109859533346*^9, 3.67410988576466*^9}, {
   3.674109936410047*^9, 3.674109940918075*^9}, 3.674109986728664*^9, {
   3.674116843420474*^9, 3.674116859513612*^9}, {3.6741181133754587`*^9, 
   3.674118115958905*^9}, {3.674118181730461*^9, 3.674118184401987*^9}, 
   3.674145316273861*^9, 3.674221219656528*^9, {3.6742213716406527`*^9, 
   3.674221375130192*^9}, {3.6742229265820293`*^9, 3.674222930265807*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", 
    RowBox[{"(", "2", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.6741104087089157`*^9}, {3.674118081784379*^9, 
  3.674118089675211*^9}, {3.674118640743724*^9, 3.674118640743877*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdermu1", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"kovdermu", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rp", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"r", "-", "rp"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674044451863605*^9, 3.6740445329886827`*^9}, 
   3.674045039739718*^9, {3.674065586246583*^9, 3.6740656086926394`*^9}, {
   3.674068228847926*^9, 3.674068229754088*^9}, {3.674109274899518*^9, 
   3.6741092992425203`*^9}, {3.674116704223937*^9, 3.674116709314639*^9}, {
   3.674118093705448*^9, 3.6741180967171183`*^9}, {3.674118643239819*^9, 
   3.67411864679143*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprmu1", "=", 
   RowBox[{"kovdermu1", "//.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674046011506247*^9, 3.674046037059017*^9}, {
   3.6740663328081503`*^9, 3.674066364514694*^9}, 3.674068236637542*^9, {
   3.6741090825317507`*^9, 3.6741090855861*^9}, {3.674109180696142*^9, 
   3.674109182477481*^9}, {3.674116731331951*^9, 3.674116744385468*^9}, {
   3.674116777603943*^9, 3.674116808383931*^9}, {3.674118100438233*^9, 
   3.67411810266401*^9}, {3.674118146153173*^9, 3.6741181485360813`*^9}, {
   3.674118654643607*^9, 3.674118671340057*^9}, 3.67422132490121*^9, 
   3.6742214346301317`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu2", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprmu1", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu1", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu1", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu1", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu2v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu2\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6741097836968946`*^9, 3.67410984394471*^9}, {
  3.6741168245741262`*^9, 3.674116839523775*^9}, {3.674118110383634*^9, 
  3.6741181348218737`*^9}, {3.6741186880236692`*^9, 3.67411870520187*^9}, {
  3.674222873864511*^9, 3.674222878202002*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu2s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"solmu2", "/.", 
         RowBox[{"solnu1s", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"sollu1s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"solmu1s", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"solnu2s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"sollu2s", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.674109859533346*^9, 3.67410988576466*^9}, {
   3.674109936410047*^9, 3.674109940918075*^9}, 3.674109986728664*^9, {
   3.674116843420474*^9, 3.674116859513612*^9}, {3.6741181133754587`*^9, 
   3.674118115958905*^9}, {3.674118181730461*^9, 3.674118184401987*^9}, {
   3.674118714978393*^9, 3.6741187314483356`*^9}, 3.6741453127997627`*^9, 
   3.6742212256095047`*^9, {3.6742213482910767`*^9, 3.6742213538895617`*^9}, {
   3.6742229544108*^9, 3.6742229798884687`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Third order", "Subsection",
 CellChangeTimes->{{3.674116682512055*^9, 3.674116685316187*^9}, {
  3.674120773609276*^9, 3.6741207742269278`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["n", 
    RowBox[{"(", "3", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.6741104087089157`*^9}, {3.6741180863324223`*^9, 
  3.674118086332659*^9}, {3.674120778364285*^9, 3.674120778364431*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdernu2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"kovdernu", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rp", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"r", "-", "rp"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674044451863605*^9, 3.6740445329886827`*^9}, 
   3.674045039739718*^9, {3.674065586246583*^9, 3.6740656086926394`*^9}, {
   3.674068228847926*^9, 3.674068229754088*^9}, {3.674109274899518*^9, 
   3.6741092992425203`*^9}, {3.674116704223937*^9, 3.674116709314639*^9}, {
   3.674120783036133*^9, 3.674120789440577*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprnu2", "=", 
   RowBox[{"kovdernu2", "//.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674046011506247*^9, 3.674046037059017*^9}, {
   3.6740663328081503`*^9, 3.674066364514694*^9}, 3.674068236637542*^9, {
   3.6741090825317507`*^9, 3.6741090855861*^9}, {3.674109180696142*^9, 
   3.674109182477481*^9}, {3.674116731331951*^9, 3.674116744385468*^9}, {
   3.674116777603943*^9, 3.674116808383931*^9}, {3.674120804656846*^9, 
   3.674120819997059*^9}, {3.674128054189115*^9, 3.674128092342737*^9}, 
   3.674221311936399*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solnu3", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprnu2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu2", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprnu2", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"nu3v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu3r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu3\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"nu3\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6741097836968946`*^9, 3.67410984394471*^9}, {
  3.6741168245741262`*^9, 3.674116839523775*^9}, {3.674120831830194*^9, 
  3.6741208489498262`*^9}, {3.6742228820115623`*^9, 3.6742228868005247`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solnu3s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"solnu3", "/.", 
       RowBox[{"solnu1s", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"solnu2s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1v", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1v", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1r", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1r", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1\[Theta]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1\[Theta]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1\[Phi]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}]}], 
      "}"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674109859533346*^9, 3.67410988576466*^9}, {
   3.674109936410047*^9, 3.674109940918075*^9}, 3.674109986728664*^9, {
   3.674116843420474*^9, 3.674116859513612*^9}, {3.674120852055616*^9, 
   3.6741208553413353`*^9}, 3.674145306692347*^9, 3.674221231460026*^9, 
   3.6742213134629383`*^9, 3.674223006074951*^9, 3.6742230598830233`*^9, {
   3.6742314015665817`*^9, 3.674231433870625*^9}, 3.67423178517663*^9, {
   3.674231928033489*^9, 3.674231957520844*^9}, 3.6742319954950438`*^9, {
   3.674280635847786*^9, 3.674280659796021*^9}, 3.674280837793748*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["l", 
    RowBox[{"(", "3", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.6741104087089157`*^9}, {3.6741180863324223`*^9, 
  3.674118086332659*^9}, {3.674120778364285*^9, 3.674120778364431*^9}, {
  3.674132660754363*^9, 3.674132660754531*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovderlu2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"kovderlu", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rp", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"r", "-", "rp"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674044451863605*^9, 3.6740445329886827`*^9}, 
   3.674045039739718*^9, {3.674065586246583*^9, 3.6740656086926394`*^9}, {
   3.674068228847926*^9, 3.674068229754088*^9}, {3.674109274899518*^9, 
   3.6741092992425203`*^9}, {3.674116704223937*^9, 3.674116709314639*^9}, {
   3.674120783036133*^9, 3.674120789440577*^9}, {3.674132664284457*^9, 
   3.674132667668038*^9}, 3.674210997838073*^9, 3.6742214985072393`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprlu2", "=", 
   RowBox[{"kovderlu2", "//.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674046011506247*^9, 3.674046037059017*^9}, {
   3.6740663328081503`*^9, 3.674066364514694*^9}, 3.674068236637542*^9, {
   3.6741090825317507`*^9, 3.6741090855861*^9}, {3.674109180696142*^9, 
   3.674109182477481*^9}, {3.674116731331951*^9, 3.674116744385468*^9}, {
   3.674116777603943*^9, 3.674116808383931*^9}, {3.674120804656846*^9, 
   3.674120819997059*^9}, {3.674128054189115*^9, 3.674128092342737*^9}, {
   3.6741326749654016`*^9, 3.6741327012243137`*^9}, {3.674139956254223*^9, 
   3.674139959175501*^9}, 3.6742212883339643`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sollu3", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprlu2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu2", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprlu2", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lu3v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu3r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu3\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"lu3\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6741097836968946`*^9, 3.67410984394471*^9}, {
  3.6741168245741262`*^9, 3.674116839523775*^9}, {3.674120831830194*^9, 
  3.6741208489498262`*^9}, {3.674132712212782*^9, 3.674132732615608*^9}, {
  3.674222889521728*^9, 3.674222894920577*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"sollu3s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"sollu3", "/.", 
         RowBox[{"solnu1s", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"sollu1s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"solnu2s", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"sollu2s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1v", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1v", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1r", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1r", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1\[Theta]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1\[Theta]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1\[Phi]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}]}], 
      "}"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674109859533346*^9, 3.67410988576466*^9}, {
   3.674109936410047*^9, 3.674109940918075*^9}, 3.674109986728664*^9, {
   3.674116843420474*^9, 3.674116859513612*^9}, {3.674120852055616*^9, 
   3.6741208553413353`*^9}, {3.674132742861137*^9, 3.67413274516912*^9}, 
   3.674145300056252*^9, {3.674211021998066*^9, 3.674211053096685*^9}, 
   3.674221294031749*^9, 3.674223080859918*^9, 3.674223114274362*^9, 
   3.674225608621402*^9, {3.6742318316942387`*^9, 3.674231852451498*^9}, 
   3.674231888145411*^9, {3.6742320359109898`*^9, 3.674232053378315*^9}, 
   3.67423208678267*^9, {3.674280284119192*^9, 3.674280285509695*^9}, {
   3.674280332286263*^9, 3.674280355735847*^9}, 3.6742804783965387`*^9, {
   3.674280682324995*^9, 3.674280687919498*^9}, 3.674280880531951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Solution for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["m", 
    RowBox[{"(", "3", ")"}], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{{3.6741103231430693`*^9, 3.674110359330736*^9}, {
  3.674110393939377*^9, 3.6741104087089157`*^9}, {3.6741180863324223`*^9, 
  3.674118086332659*^9}, {3.674120778364285*^9, 3.674120778364431*^9}, {
  3.674132660754363*^9, 3.674132660754531*^9}, {3.674140709743128*^9, 
  3.674140709743308*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"kovdermu2", "=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"kovdermu", ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "rp", ",", "2"}], "}"}]}], "]"}], ",", 
     RowBox[{"r", "-", "rp"}], ",", "2"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674044451863605*^9, 3.6740445329886827`*^9}, 
   3.674045039739718*^9, {3.674065586246583*^9, 3.6740656086926394`*^9}, {
   3.674068228847926*^9, 3.674068229754088*^9}, {3.674109274899518*^9, 
   3.6741092992425203`*^9}, {3.674116704223937*^9, 3.674116709314639*^9}, {
   3.674120783036133*^9, 3.674120789440577*^9}, {3.674132664284457*^9, 
   3.674132667668038*^9}, {3.674140713698868*^9, 3.6741407168437147`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"exprmu2", "=", 
   RowBox[{"kovdermu2", "//.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674046011506247*^9, 3.674046037059017*^9}, {
   3.6740663328081503`*^9, 3.674066364514694*^9}, 3.674068236637542*^9, {
   3.6741090825317507`*^9, 3.6741090855861*^9}, {3.674109180696142*^9, 
   3.674109182477481*^9}, {3.674116731331951*^9, 3.674116744385468*^9}, {
   3.674116777603943*^9, 3.674116808383931*^9}, {3.674120804656846*^9, 
   3.674120819997059*^9}, {3.674128054189115*^9, 3.674128092342737*^9}, {
   3.6741326749654016`*^9, 3.6741327012243137`*^9}, {3.674139956254223*^9, 
   3.674139959175501*^9}, {3.674140721452476*^9, 3.674140728223423*^9}, {
   3.674140771273118*^9, 3.674140806319394*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu3", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"exprmu2", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu2", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu2", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"exprmu2", "[", 
         RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"mu3v", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3r", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3\[Theta]", "[", "\[Theta]", "]"}], ",", 
       RowBox[{"mu3\[Phi]", "[", "\[Theta]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6741097836968946`*^9, 3.67410984394471*^9}, {
  3.6741168245741262`*^9, 3.674116839523775*^9}, {3.674120831830194*^9, 
  3.6741208489498262`*^9}, {3.674132712212782*^9, 3.674132732615608*^9}, {
  3.674140824360046*^9, 3.6741408421036654`*^9}, {3.674222898568071*^9, 
  3.674222902657051*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu3s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"solmu3", "/.", 
           RowBox[{"solnu1s", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
          RowBox[{"sollu1s", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
         RowBox[{"solmu1s", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
        RowBox[{"solnu2s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
       RowBox[{"sollu2s", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
      RowBox[{"solmu2s", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1v", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1v", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1r", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1r", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1\[Theta]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1\[Theta]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1\[Phi]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}]}], 
      "}"}]}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674109859533346*^9, 3.67410988576466*^9}, {
   3.674109936410047*^9, 3.674109940918075*^9}, 3.674109986728664*^9, {
   3.674116843420474*^9, 3.674116859513612*^9}, {3.674120852055616*^9, 
   3.6741208553413353`*^9}, {3.674132742861137*^9, 3.67413274516912*^9}, 
   3.674140810571113*^9, {3.674140852946589*^9, 3.674140856472721*^9}, 
   3.674221245086149*^9, 3.674223669480914*^9, {3.674232144756023*^9, 
   3.674232160446219*^9}, {3.674232204200705*^9, 3.674232260293811*^9}, 
   3.674232771110896*^9, {3.674280483470612*^9, 3.6742804961347322`*^9}, 
   3.674280528813979*^9, 3.6742811001494007`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Complex ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["m", "_"], "a"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " vector"
}], "Subsubsection",
 CellChangeTimes->{{3.674202691312517*^9, 3.674202708958819*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu1ccs", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ComplexExpand", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mu1vcc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu1v", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu1s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu1rcc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu1r", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu1s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu1\[Theta]cc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu1\[Theta]", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu1s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu1\[Phi]cc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu1\[Phi]", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu1s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}]}], "}"}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rp", ">", "0"}], ",", 
       RowBox[{"M", ">", "0"}], ",", 
       RowBox[{"a", "\[Element]", "Reals"}], ",", 
       RowBox[{"\[Theta]", "\[Element]", "Reals"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674201567384962*^9, 3.674201723080071*^9}, {
   3.674201765029051*^9, 3.674201771025012*^9}, {3.674201842932152*^9, 
   3.674201861775988*^9}, {3.674201896477406*^9, 3.674201898170792*^9}, {
   3.6742024195856028`*^9, 3.674202446814206*^9}, 3.674221782131662*^9, {
   3.674223300351327*^9, 3.6742233218860073`*^9}, {3.674282373225553*^9, 
   3.674282393576953*^9}, {3.6742834871102657`*^9, 3.67428349148096*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu2ccs", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ComplexExpand", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mu2vcc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu2v", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu2s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu2rcc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu2r", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu2s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu2\[Theta]cc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu2\[Theta]", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu2s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu2\[Phi]cc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu2\[Phi]", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu2s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}]}], "}"}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rp", ">", "0"}], ",", 
       RowBox[{"M", ">", "0"}], ",", 
       RowBox[{"a", "\[Element]", "Reals"}], ",", 
       RowBox[{"\[Theta]", "\[Element]", "Reals"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674202492595336*^9, 3.6742025315626907`*^9}, 
   3.674221783163718*^9, {3.674223325619376*^9, 3.674223343568425*^9}, {
   3.6742824015327797`*^9, 3.674282410043253*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"solmu3ccs", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"ComplexExpand", "[", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"mu3vcc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu3v", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu3s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu3rcc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu3r", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu3s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu3\[Theta]cc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu3\[Theta]", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu3s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"mu3\[Phi]cc", "[", "\[Theta]", "]"}], "\[Rule]", " ", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{"mu3\[Phi]", "[", "\[Theta]", "]"}], "/.", 
            RowBox[{
            "solmu3s", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "]"}]}]}], "}"}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rp", ">", "0"}], ",", 
       RowBox[{"M", ">", "0"}], ",", 
       RowBox[{"a", "\[Element]", "Reals"}], ",", 
       RowBox[{"\[Theta]", "\[Element]", "Reals"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.674202587023518*^9, 3.674202622390061*^9}, 
   3.674221784519981*^9, {3.6742233454174757`*^9, 3.674223360496849*^9}, 
   3.67423240822528*^9, 3.674233342025275*^9, 3.67428053886413*^9, 
   3.674281304088924*^9, {3.6742824198458223`*^9, 3.674282427880082*^9}, 
   3.674283510426897*^9, 3.674284126045931*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check NP tetrad", "Subsection",
 CellChangeTimes->{{3.674216717298143*^9, 3.6742167223502913`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"euseries", "=", 
   RowBox[{"{", 
    RowBox[{"lu", ",", "nu", ",", "mu", ",", "mucc"}], "}"}]}], 
  ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.674202854851695*^9, 3.674202924255238*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"order3sol", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
     "solnu1s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "sollu1s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solmu1s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solmu1ccs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solnu2s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "sollu2s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solmu2s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solmu2ccs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solnu3s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "sollu3s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solmu3s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
     RowBox[{
     "solmu3ccs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
    "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6742876529557247`*^9, 3.674287805274172*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"order1der", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1v", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1v", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1r", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1r", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1\[Theta]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1\[Theta]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["nu1\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"nu1\[Phi]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solnu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1v", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1v", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1r", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1r", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1\[Theta]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1\[Theta]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["lu1\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"lu1\[Phi]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "sollu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1v", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1v", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1r", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1r", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1\[Theta]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1\[Theta]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1\[Phi]", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1\[Phi]", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1vcc", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1vcc", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1ccs", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1rcc", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1rcc", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1ccs", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1\[Theta]cc", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1\[Theta]cc", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1ccs", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["mu1\[Phi]cc", "\[Prime]",
          MultilineFunction->None], "[", "\[Theta]", "]"}], "\[Rule]", " ", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"mu1\[Phi]cc", "[", "\[Theta]", "]"}], "/.", 
           RowBox[{
           "solmu1ccs", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], ",", "\[Theta]"}], "]"}]}]}], 
      "}"}]}], "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6742891141866693`*^9, 3.674289283024157*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"order2der", "=", 
   RowBox[{"ToExpression", "[", 
    RowBox[{"StringReplace", "[", 
     RowBox[{
      RowBox[{"StringReplace", "[", 
       RowBox[{"\"\<Join[{\!\(\*SuperscriptBox[\"nu1v\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[nu1v[\[Theta]]/.solnu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
nu1r\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[nu1r[\[Theta]]/.solnu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
nu1\[Theta]\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[nu1\[Theta][\[Theta]]/.solnu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
nu1\[Phi]\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[nu1\[Phi][\[Theta]]/.solnu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]]},{\!\(\*SuperscriptBox[\"\
lu1v\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[lu1v[\[Theta]]/.sollu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
lu1r\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[lu1r[\[Theta]]/.sollu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
lu1\[Theta]\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[lu1\[Theta][\[Theta]]/.sollu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
lu1\[Phi]\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[lu1\[Phi][\[Theta]]/.sollu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]]},{\!\(\*SuperscriptBox[\"\
mu1v\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[mu1v[\[Theta]]/.solmu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
mu1r\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[mu1r[\[Theta]]/.solmu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
mu1\[Theta]\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[mu1\[Theta][\[Theta]]/.solmu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
mu1\[Phi]\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[mu1\[Phi][\[Theta]]/.solmu1s\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]]},{\!\(\*SuperscriptBox[\"\
mu1vcc\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[mu1vcc[\[Theta]]/.solmu1ccs\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
mu1rcc\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] D[mu1rcc[\[Theta]]/.solmu1ccs\
\[LeftDoubleBracket]1\[RightDoubleBracket],\[Theta]],\!\(\*SuperscriptBox[\"\
mu1\[Theta]cc\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] \
D[mu1\[Theta]cc[\[Theta]]/.solmu1ccs\[LeftDoubleBracket]1\[RightDoubleBracket]\
,\[Theta]],\!\(\*SuperscriptBox[\"mu1\[Phi]cc\", \"\[Prime]\",
MultilineFunction->None]\)[\[Theta]]\[Rule] \
D[mu1\[Phi]cc[\[Theta]]/.solmu1ccs\[LeftDoubleBracket]1\[RightDoubleBracket],\
\[Theta]]}]\>\"", ",", 
        RowBox[{"\"\<1\>\"", "\[Rule]", "\"\<2\>\""}]}], "]"}], ",", 
      RowBox[{
      "\"\<\[LeftDoubleBracket]2\[RightDoubleBracket]\>\"", "\[Rule]", 
       "\"\<\[LeftDoubleBracket]1\[RightDoubleBracket]\>\""}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.6742891141866693`*^9, 3.674289283024157*^9}, {
  3.6743079318017883`*^9, 3.674308054667337*^9}, {3.674308116831029*^9, 
  3.67430812037307*^9}, {3.674308264943158*^9, 3.6743082960672483`*^9}, {
  3.6743083313172417`*^9, 3.674308585650473*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TestTetrad", "[", 
   RowBox[{"nullTetrad_", ",", " ", "gd_"}], "]"}], " ", ":=", " ", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Table", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "nullTetrad", "\[LeftDoubleBracket]", "idx1", 
        "\[RightDoubleBracket]"}], ".", "gd", ".", 
       RowBox[{
       "nullTetrad", "\[LeftDoubleBracket]", "idx2", 
        "\[RightDoubleBracket]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"idx1", ",", " ", "1", ",", " ", "4"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"idx2", ",", " ", "1", ",", " ", "4"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.674202725986166*^9, 3.674202778018341*^9}, {
   3.674202824074542*^9, 3.6742028487809668`*^9}, 3.674202963819252*^9, {
   3.6742030540161753`*^9, 3.674203116110565*^9}, {3.674205013965069*^9, 
   3.6742050279029827`*^9}, {3.674205646930785*^9, 3.6742056509802227`*^9}, {
   3.674205698840254*^9, 3.6742057310981483`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TetradMatrix", "=", 
   RowBox[{"TestTetrad", "[", 
    RowBox[{"euseries", ",", "gdt"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674202725986166*^9, 3.674202778018341*^9}, {
   3.674202824074542*^9, 3.6742028487809668`*^9}, 3.674202963819252*^9, {
   3.6742030540161753`*^9, 3.674203116110565*^9}, {3.674205013965069*^9, 
   3.6742050279029827`*^9}, {3.674205646930785*^9, 3.6742056509802227`*^9}, {
   3.674205698840254*^9, 3.6742057310981483`*^9}, {3.674205804398885*^9, 
   3.6742058068873663`*^9}, {3.674224409702785*^9, 3.67422444069524*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TestMatrixSeries", "=", 
   RowBox[{"Series", "[", 
    RowBox[{"TetradMatrix", ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "rp", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674216939820612*^9, 3.674216966593849*^9}, {
  3.674224526387422*^9, 3.674224538334221*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TestSeriesCoef", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"TestMatrixSeries", ",", 
        RowBox[{"r", "-", "rp"}], ",", "0"}], "]"}], ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"TestMatrixSeries", ",", 
        RowBox[{"r", "-", "rp"}], ",", "1"}], "]"}], ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"TestMatrixSeries", ",", 
        RowBox[{"r", "-", "rp"}], ",", "2"}], "]"}], ",", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"TestMatrixSeries", ",", 
        RowBox[{"r", "-", "rp"}], ",", "3"}], "]"}]}], "}"}], "/.", 
    RowBox[{"Q", "\[Rule]", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"2", " ", "M", " ", "rp"}], "-", 
       SuperscriptBox["rp", "2"]}]]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674217123421668*^9, 3.6742171554869947`*^9}, {
   3.674224552587429*^9, 3.6742245709017267`*^9}, 3.674273408483301*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tested", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"TestSeriesCoef", "/.", 
               RowBox[{
               "solnu1s", "\[LeftDoubleBracket]", "1", 
                "\[RightDoubleBracket]"}]}], "/.", 
              RowBox[{
              "sollu1s", "\[LeftDoubleBracket]", "1", 
               "\[RightDoubleBracket]"}]}], "/.", 
             RowBox[{
             "solmu1s", "\[LeftDoubleBracket]", "1", 
              "\[RightDoubleBracket]"}]}], "/.", 
            RowBox[{
            "solmu1ccs", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}]}], "/.", 
           RowBox[{
           "solnu2s", "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}]}], "/.", 
          RowBox[{
          "sollu2s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
          "/.", 
         RowBox[{
         "solmu2s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
        "/.", 
        RowBox[{
        "solmu2ccs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        "/.", 
       RowBox[{
       "solnu3s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
      RowBox[{
      "sollu3s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
     RowBox[{
     "solmu3s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "/.", 
    RowBox[{
    "solmu3ccs", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6742175588549747`*^9, 3.674217628717374*^9}, 
   3.674224600314301*^9, 3.6742734192106047`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Testeds", "=", 
   RowBox[{"Tested", "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.674229353255919*^9, 3.6742293572541733`*^9}, {
   3.674229464706966*^9, 3.67422947567719*^9}, {3.674229520050383*^9, 
   3.6742295570950403`*^9}, {3.6742295936096153`*^9, 3.674229623997798*^9}, 
   3.674277277496923*^9, {3.674281354280294*^9, 3.674281362809461*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TestResult", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Testeds", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//", 
     "MatrixForm"}], ",", 
    RowBox[{
     RowBox[{
     "Testeds", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "//", 
     "MatrixForm"}], ",", 
    RowBox[{
     RowBox[{
     "Testeds", "\[LeftDoubleBracket]", "3", "\[RightDoubleBracket]"}], "//", 
     "MatrixForm"}], ",", 
    RowBox[{
     RowBox[{
     "Testeds", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], "//", 
     "MatrixForm"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.674224620771964*^9, 3.6742246657786007`*^9}, {
  3.6742292996936827`*^9, 3.674229306670665*^9}, {3.6742293614065037`*^9, 
  3.674229367447446*^9}, {3.67428230527428*^9, 3.6742823126932297`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0"},
       {"1", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", 
        RowBox[{"-", "1"}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"},
       {"0", "0", "0", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.674229696910617*^9, 3.674275073248876*^9, 
  3.6742822192498913`*^9, 3.674282313388503*^9, 3.674283325019806*^9, 
  3.674284512006579*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1600, 846},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 118, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[701, 26, 126, 1, 65, "Section"],
Cell[830, 29, 190, 4, 32, "Input",
 InitializationCell->True],
Cell[1023, 35, 5551, 161, 271, "Input",
 InitializationCell->True],
Cell[6577, 198, 291, 8, 32, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[6893, 210, 104, 1, 45, "Subsection"],
Cell[7000, 213, 2563, 71, 229, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[9588, 288, 549, 12, 32, "Input"],
Cell[10140, 302, 1160, 28, 80, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11349, 336, 113, 1, 44, "Subsection"],
Cell[11465, 339, 1142, 31, 124, "Input",
 InitializationCell->True],
Cell[12610, 372, 295, 8, 32, "Input",
 InitializationCell->True],
Cell[12908, 382, 1241, 26, 55, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[14174, 412, 763, 15, 32, "Input"],
Cell[14940, 429, 1225, 29, 80, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16214, 464, 93, 1, 44, "Subsection"],
Cell[16310, 467, 539, 16, 60, "Input",
 InitializationCell->True],
Cell[16852, 485, 759, 21, 122, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[17636, 510, 324, 9, 32, "Input"],
Cell[17963, 521, 767, 22, 80, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18779, 549, 198, 6, 44, "Subsection"],
Cell[18980, 557, 582, 16, 77, "Input",
 InitializationCell->True],
Cell[19565, 575, 861, 29, 123, "Input",
 InitializationCell->True],
Cell[20429, 606, 1122, 30, 121, "Input",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[21576, 640, 484, 11, 32, "Input"],
Cell[22063, 653, 873, 24, 80, "Output"]
}, Open  ]],
Cell[22951, 680, 909, 28, 99, "Input",
 InitializationCell->True],
Cell[23863, 710, 5637, 149, 127, "Input",
 InitializationCell->True],
Cell[29503, 861, 316, 9, 32, "Input",
 InitializationCell->True],
Cell[29822, 872, 547, 12, 32, "Input",
 InitializationCell->True],
Cell[30372, 886, 545, 12, 32, "Input",
 InitializationCell->True],
Cell[30920, 900, 541, 12, 32, "Input",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[31498, 917, 99, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[31622, 922, 313, 9, 43, "Subsubsection"],
Cell[31938, 933, 449, 10, 32, "Input"],
Cell[32390, 945, 573, 14, 45, "Input"],
Cell[32966, 961, 998, 27, 32, "Input"],
Cell[33967, 990, 421, 8, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34425, 1003, 311, 9, 43, "Subsubsection"],
Cell[34739, 1014, 370, 9, 32, "Input"],
Cell[35112, 1025, 502, 13, 45, "Input"],
Cell[35617, 1040, 1093, 28, 32, "Input"],
Cell[36713, 1070, 537, 12, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37287, 1087, 327, 9, 43, "Subsubsection"],
Cell[37617, 1098, 416, 9, 32, "Input"],
Cell[38036, 1109, 572, 14, 45, "Input"],
Cell[38611, 1125, 1144, 29, 32, "Input"],
Cell[39758, 1156, 734, 16, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40541, 1178, 100, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[40666, 1183, 364, 10, 43, "Subsubsection"],
Cell[41033, 1195, 604, 13, 32, "Input"],
Cell[41640, 1210, 670, 15, 45, "Input"],
Cell[42313, 1227, 1052, 28, 32, "Input"],
Cell[43368, 1257, 700, 18, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44105, 1280, 362, 10, 43, "Subsubsection"],
Cell[44470, 1292, 656, 14, 32, "Input"],
Cell[45129, 1308, 770, 17, 45, "Input"],
Cell[45902, 1327, 1100, 28, 32, "Input"],
Cell[47005, 1357, 923, 22, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47965, 1384, 408, 10, 43, "Subsubsection"],
Cell[48376, 1396, 705, 15, 32, "Input"],
Cell[49084, 1413, 844, 18, 45, "Input"],
Cell[49931, 1433, 1148, 29, 32, "Input"],
Cell[51082, 1464, 1081, 26, 32, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52212, 1496, 150, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[52387, 1502, 410, 10, 43, "Subsubsection"],
Cell[52800, 1514, 654, 14, 32, "Input"],
Cell[53457, 1530, 770, 17, 45, "Input"],
Cell[54230, 1549, 1102, 28, 32, "Input"],
Cell[55335, 1579, 2657, 65, 81, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58029, 1649, 459, 11, 43, "Subsubsection"],
Cell[58491, 1662, 750, 15, 32, "Input"],
Cell[59244, 1679, 872, 18, 45, "Input"],
Cell[60119, 1699, 1147, 29, 32, "Input"],
Cell[61269, 1730, 3073, 74, 101, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64379, 1809, 508, 12, 43, "Subsubsection"],
Cell[64890, 1823, 752, 15, 32, "Input"],
Cell[65645, 1840, 944, 19, 45, "Input"],
Cell[66592, 1861, 1198, 30, 32, "Input"],
Cell[67793, 1893, 3119, 78, 79, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70949, 1976, 259, 9, 35, "Subsubsection"],
Cell[71211, 1987, 2287, 54, 99, "Input",
 InitializationCell->True],
Cell[73501, 2043, 2044, 51, 99, "Input",
 InitializationCell->True],
Cell[75548, 2096, 2155, 52, 99, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77752, 2154, 105, 1, 44, "Subsection"],
Cell[77860, 2157, 245, 7, 32, "Input",
 InitializationCell->True],
Cell[78108, 2166, 1322, 31, 32, "Input",
 InitializationCell->True],
Cell[79433, 2199, 7292, 194, 131, "Input",
 InitializationCell->True],
Cell[86728, 2395, 3626, 65, 217, "Input",
 InitializationCell->True],
Cell[90357, 2462, 1067, 25, 55, "Input"],
Cell[91427, 2489, 591, 10, 32, "Input"],
Cell[92021, 2501, 331, 8, 32, "Input"],
Cell[92355, 2511, 1023, 26, 67, "Input"],
Cell[93381, 2539, 1772, 49, 55, "Input"],
Cell[95156, 2590, 399, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[95580, 2601, 834, 22, 32, "Input"],
Cell[96417, 2625, 2977, 83, 80, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


